ML-LOO: Detecting Adversarial Examples with Feature Attribution

Deep neural networks obtain state-of-the-art performance on a series of tasks. However, they are easily fooled by adding a small adversarial perturbation to input. The perturbation is often human imperceptible on image data. We observe a significant difference in feature attributions of adversarially crafted examples from those of original ones. Based on this observation, we introduce a new framework to detect adversarial examples through thresholding a scale estimate of feature attribution scores. Furthermore, we extend our method to include multi-layer feature attributions in order to tackle the attacks with mixed confidence levels. Through vast experiments, our method achieves superior performances in distinguishing adversarial examples from popular attack methods on a variety of real data sets among state-of-the-art detection methods. In particular, our method is able to detect adversarial examples of mixed confidence levels, and transfer between different attacking methods.

==> cifar10densenet/figs1/utils.py <==
import numpy as np 
# import tensorflow as tf 
# from cleverhans.attacks import CarliniWagnerL2
# from cleverhans.attacks import FastGradientMethod
# from cleverhans.utils import grid_visual
# from cleverhans.utils_tf import model_eval


def generate_noisy(oris, advs):
  n, h, w, c = oris.shape
  # Find sigma such that the perturbation of gaussian noise is the same as adversarial perturbation. 
  avg_dist = np.mean(np.linalg.norm((oris - advs).reshape(n, h*w*c), axis = -1))
  avg_dist_standard_gaussian = np.mean(np.linalg.norm(np.random.randn(n, h, w, c).reshape(n, h*w*c), axis = -1))

  noise = np.random.randn(n, h, w, c) * avg_dist / avg_dist_standard_gaussian
  avg_dist_noise = np.mean(np.linalg.norm(noise.reshape(n, h*w*c), axis = -1))
  print('Average distance between noise and original is {}'.format(avg_dist_noise))
  assert abs(avg_dist_noise - avg_dist) <= 0.1
  return noise + oris


def plot_histogram(ori, adv, det, fig_name):
  import matplotlib
  import matplotlib.pyplot as plt
  from matplotlib.patches import Rectangle 
 
  font = {'weight' : 'bold',
    'size'   : 15}
  matplotlib.rc('font', **font)
  colors = {'original': 'red', 'adversarial': 'blue'}
  labels = {'original': 'Original', 'adversarial': 'Adversarial'}
  linestyles = {'original': '--', 'adversarial': '-'}

  plt.figure(figsize = (10, 8))
  data_types = ['original', 'adversarial']

  data = {'original': ori, 'adversarial': adv}
  for data_type in data_types:

    max_score = max([max(data[data_type]) for data_type in data_types])
    min_score = min([min(data[data_type]) for data_type in data_types])

    # bins_range = np.linspace(min_score, max_score, num = 50, endpoint = True)
    logbins = np.logspace(np.log10(min_score), np.log10(max_score), num = 50, endpoint = True)
    for data_type in data_types:
      n, bins, patches = plt.hist(x=data[data_type], 
        bins=logbins, #bins_range, 
        color=colors[data_type], 
        alpha=0.5)

  # plt.legend(fontsize = 30)
  plt.tick_params(axis='both', which='major', labelsize=15)
  plt.tick_params(axis='both', which='minor', labelsize=15)
  plt.xscale('log')
  # plt.xticks([])
  # plt.yticks([])
  plt.title('Histogram of Original vs Adversarial {}'.format(det), fontsize = 24)
  # plt.xlim(left = -1, right = 1)
  handles = [Rectangle((0,0),1,1,color=colors[data_type],ec="k",alpha = 0.5) for data_type in data_types]

  plt.legend(handles, [labels[data_type] for data_type in data_types], fontsize = 24) 

  plt.tight_layout()
  plt.savefig('{}.png'.format(fig_name))
  plt.close() 


def plot_histogram_noisy(ori, adv, noisy, det, fig_name):
  import matplotlib
  import matplotlib.pyplot as plt
  from matplotlib.patches import Rectangle 
 
  font = {'weight' : 'bold',
    'size'   : 15}
  matplotlib.rc('font', **font)
  colors = {'original': 'red', 'adversarial': 'blue', 'noisy': 'black'}
  labels = {'original': 'Original', 'adversarial': 'Adversarial', 'noisy': 'Noisy'}
  linestyles = {'original': '--', 'adversarial': '-', 'noisy': '-.'}

  plt.figure(figsize = (10, 8))
  data_types = ['original', 'adversarial', 'noisy']

  data = {'original': ori, 'adversarial': adv, 'noisy': noisy}
  for data_type in data_types:

    max_score = max([max(data[data_type]) for data_type in data_types])
    min_score = min([min(data[data_type]) for data_type in data_types])

    bins_range = np.linspace(min_score, max_score, num = 50, endpoint = True)
      
    for data_type in data_types:
      n, bins, patches = plt.hist(x=data[data_type], 
        bins=bins_range, 
        color=colors[data_type], 
        alpha=0.5)

  # plt.legend(fontsize = 30)
  plt.tick_params(axis='both', which='major', labelsize=15)
  plt.tick_params(axis='both', which='minor', labelsize=15)

  # plt.xticks([])
  # plt.yticks([])
  plt.title('Histogram of Original vs Adversarial vs Noisy {}'.format(det), fontsize = 24)
  # plt.xlim(left = -1, right = 1)
  handles = [Rectangle((0,0),1,1,color=colors[data_type],ec="k",alpha = 0.5) for data_type in data_types]

  plt.legend(handles, [labels[data_type] for data_type in data_types], fontsize = 24) 

  plt.tight_layout()
  plt.savefig('{}_with_noisy.png'.format(fig_name))
  plt.close() 



==> cifar10densenet/figs1/visualize.py <==


ori = 

'/cifar10resnet/data/x_val200_adv_cw_ori.npy'
image = np.concatenate([sample, np.zeros((32,8,3)), perturbed], axis = 1)
scipy.misc.imsave('fig-{}.jpg'.format(i), image)


